Compton Scattering Total Cross Section at Next-to-Next-to-Leading Order and Resummation of Leading Logarithms

Compton scattering is a fundamental process in QED with broad applications, yet its theoretical description at high energies is challenged by substantial next-to-leading order (NLO) corrections arising from double-logarithmic enhancements. To address this, we report the first calculation of the next-to-next-to-leading order (NNLO) total cross section with full electron mass dependence. Our analysis reveals that the NNLO correction, albeit still containing double logarithms, is numerically small due to a suppressing prefactor. By identifying the origin of these logarithms in a kinematic regime featuring a Glauber electron exchange, we successfully resum the leading logarithmic series to all orders, obtaining a compact result in terms of a modified Bessel function. The all-order structure reveals a suppression mechanism, with double factorial terms in the denominator, which explains the negligible nature of higher-order contributions. The combination of our NNLO calculation and all-orders resummation delivers a reliable and precise prediction, poised to serve the needs of high-precision experiments in the foreseeable future.

==> auxillary_files/auxillaryfiles.wl <==
(* ::Package:: *)

(* ::Section:: *)
(*High Energy Limit*)


LOHighEnergyLimit[\[Tau]_]:=  \[Pi] (-\[Tau] (-1 + 2 Log[\[Tau]]) + \[Tau]^2 (17 + 6 Log[\[Tau]]) + 
 2 \[Tau]^3 (16 + 15 Log[\[Tau]]) + 2 \[Tau]^4 (24 + 35 Log[\[Tau]])+2 \[Tau]^5 (32 + 63 Log[\[Tau]]))


NLOHighEnergyLimit[\[Tau]_] := (-9.501574588 - (17 Log[\[Tau]])/4 - Log[\[Tau]]^2/2 - Log[\[Tau]]^3/
    3) \[Tau] + (0.5513910406 + 36.53986813 Log[\[Tau]] + 13 Log[\[Tau]]^2 - 
    2 Log[\[Tau]]^3) \[Tau]^2 + (47.06200355 + 89.09082787 Log[\[Tau]] + (
    151 Log[\[Tau]]^2)/2 - (38 Log[\[Tau]]^3)/3) \[Tau]^3 + (149.7296819 + 
    220.0695459 Log[\[Tau]] + (344 Log[\[Tau]]^2)/3 - (157 Log[\[Tau]]^3)/
    3) \[Tau]^4


NNLOHighEnergyLimit[\[Tau]_]:= 1/\[Pi] (
                            \[Tau]( + 23.8168 + 16.6382 Log[\[Tau]] - 1.1676 Log[\[Tau]]^2 - 1.3408 Log[\[Tau]]^3 - 0.1493 Log[\[Tau]]^4 - 1/48 Log[\[Tau]]^5)
                            +\[Tau]^2( - 2637.02 + 35.996 Log[\[Tau]] + 442.163 Log[\[Tau]]^2 + 44.6105 Log[\[Tau]]^3  - 6.5355 Log[\[Tau]]^4  - 1.1291 Log[\[Tau]]^5 )
                            + \[Tau]^(3/2) (-267.798 - 0.00266 Log[\[Tau]]) 
                            + \[Tau]^2 (1186.22 - 4235.85 Log[\[Tau]] + 902.968 Log[\[Tau]]^2 + 434.080 Log[\[Tau]]^3 - 8.2975 Log[\[Tau]]^4 - 2.5610 Log[\[Tau]]^5) 
                            )


(* ::Section::Closed:: *)
(*Threshold Limit*)


LOThresholdLimit[\[Tau]_] := \[Pi](8/3-(8 x)/3+(52 x^2)/15-(133 x^3)/30+(572 x^4)/105-(136 x^5)/21)/.x->1/\[Tau]-1


NLOThresholdLimit[\[Tau]_] := (x^2 (7/15-(16 Log[x])/9)+x^3 (-(113/90)+(4 Log[x])/3)+x^4 (203/125-(25 Log[x])/9))/.x->1/\[Tau]-1


NNLOThresholdLimit[\[Tau]_]:=x^2/\[Pi] (-2.05+7.16x+0.814x^2Log[x]^2+0.797x^2Log[x]-18.6x^2)/.x->1/\[Tau]-1


(* ::Section::Closed:: *)
(*Numerical Result*)


(* ::Text:: *)
(*For the numerical calculation in Fig.2, we employ the numerical value of fine structure constant and electron mass as*)
(*\[Alpha] = 1/137.035999 *)
(* Richard H . Parker et al . ,Measurement of the fine-structure constant as a test of the Standard Model . Science360,191-195(2018) . DOI:10.1126/science . aap7706*)
(*m_e = 0.000509108 GeV *)
(* Sturm, S ., K\[ODoubleDot]hler, F ., Zatorski, J . et al . High - precision measurement of the atomic mass of the electron . Nature 506, 467\[Dash]470 (2014) . https : // doi . org/10.1038/nature13026*)


(* ::Text:: *)
(*Here , we provide a numerical results for  full \[Tau] region 0.01 < \[Tau] < 0.9 (outside this region one should use either high energy expansion or threshold expansion). The  numerical results are pure (NN)LO results without \[Alpha]^(n)/m_e^2 prefactor.*)


LONumericalResults = Get@FileNameJoin[{NotebookDirectory[],"LOnumericaldata"}];
LOInterpolation = Interpolation[LONumericalResults];


NLONumericalResults = Get@FileNameJoin[{NotebookDirectory[],"NLOnumericaldata"}];
NLOInterpolation = Interpolation[NLONumericalResults];


NNLONumericalResults = Get@FileNameJoin[{NotebookDirectory[],"NNLOnumericaldata"}];
NNLOInterpolation = Interpolation[NNLONumericalResults];


(* ::Section::Closed:: *)
(*Examples*)


(* ::Subsubsection:: *)
(*All expressions are understood as an omitted prefactor alpha^(n)/m_e^2*)


(* ::Subsubsection::Closed:: *)
(*Numerical result is valid between 0.01 and 0.8988*)


NNLOInterpolation[0.01]
NNLOInterpolation[0.5]
NNLOInterpolation[0.8988]


p1 = Plot[NNLOInterpolation[\[Tau]],{\[Tau],0.01,0.9},PlotRange->{{0,1},{-0.08,0.16}}]


(* ::Subsubsection::Closed:: *)
(*Below \[Tau] = 0.01, use high energy limit expansion*)


NNLOHighEnergyLimit[0.0001]
NNLOHighEnergyLimit[0.001]
NNLOHighEnergyLimit[0.01]


p2 = Plot[NNLOHighEnergyLimit[\[Tau]],{\[Tau],0,0.01},PlotRange->All]


(* ::Subsubsection::Closed:: *)
(*Above \[Tau]=0.8988, use threshold limit expansion *)


NNLOThresholdLimit[0.8988]
NNLOThresholdLimit[0.95]
NNLOThresholdLimit[0.99]


p3 = Plot[NNLOThresholdLimit[\[Tau]],{\[Tau],0.9,1}]





(* ::Subsubsection::Closed:: *)
(*Numerical Uncertainty*)


(NNLOHighEnergyLimit[0.01]-NNLOInterpolation[0.01])/NNLOHighEnergyLimit[0.01]


(NNLOThresholdLimit[0.8988]-NNLOInterpolation[0.8988])/NNLOThresholdLimit[0.8988]


(* ::Subsubsection::Closed:: *)
(*NNLO Plot*)


Show[p1,p2,p3]


(* ::Subsubsection:: *)
(*Compare LO, NLO, NNLO*)


(* ::Text:: *)
(*Note that the prefactor \[Alpha]^(n)/m^2 is omitted.*)


p4 = Plot[{LOInterpolation[\[Tau]],NLOInterpolation[\[Tau]],NNLOInterpolation[\[Tau]]},{\[Tau],0.01,0.9}
			,PlotRange->{{0,0.9},Automatic}
			,PlotStyle->{Directive[Red, Dashed],PlotStyle->Directive[Green],Directive[Black,DotDashed]}
			,Frame->True, GridLines->Automatic, GridLinesStyle->Directive[{Opacity[0.5],Gray},Dashed]
			,PlotLegends->{"LO","NLO","NNLO"}]

